A Cautionary Tale About "Neutrally" Informative AI Tools Ahead of the 2025 Federal Elections in Germany

In this study, we examine the reliability of AI-based Voting Advice Applications (VAAs) and large language models (LLMs) in providing objective political information. Our analysis is based upon a comparison with party responses to 38 statements of the Wahl-O-Mat, a well-established German online tool that helps inform voters by comparing their views with political party positions. For the LLMs, we identify significant biases. They exhibit a strong alignment (over 75% on average) with left-wing parties and a substantially lower alignment with center-right (smaller 50%) and right-wing parties (around 30%). Furthermore, for the VAAs, intended to objectively inform voters, we found substantial deviations from the parties' stated positions in Wahl-O-Mat: While one VAA deviated in 25% of cases, another VAA showed deviations in more than 50% of cases. For the latter, we even observed that simple prompt injections led to severe hallucinations, including false claims such as non-existent connections between political parties and right-wing extremist ties.

==> python_skript/parties_id.py <==
import matplotlib.pyplot as plt
import numpy as np

parties = ["SPD", "GRÜNEN", "FDP", "CDU/CSU", "AFD", "Die LINKE", "BSW"]
chatgpt_4o = [75.30, 47.50, 79.62, 26.91, 40.63, 80.70, 65.06]
deepseek_v3 = [86.30, 84.76, 43.52, 45.16, 25.42, 77.50, 67.48]
deepseek_r1 = [68.10, 73.60, 51.86, 49.38, 32.20, 70.20, 56.84]

sd_chatgpt_4o = [1.72, 10.23, 7.75, 4.44, 5.38, 11.75, 6.53]
sd_deepseek_v3 = [2.35, 1.57, 1.64, 1.37, 3.66, 1.89, 3.17]
sd_deepseek_r1 = [4.84, 5.6, 3.29, 4.61, 6.22, 5.18, 3.38]


# Positions for bars
y_pos = np.arange(len(parties))
bar_width = 0.25

# Create figure (WIDER for better legend placement)
fig, ax = plt.subplots(figsize=(12, 6))  # Increased width

# Set white background
fig.patch.set_facecolor('white')
ax.set_facecolor('white')

# Plot horizontal bars with error bars
ax.barh(y_pos - bar_width, chatgpt_4o, bar_width, label="ChatGPT 4o", color='red', xerr=sd_chatgpt_4o, capsize=5, alpha=0.8)
ax.barh(y_pos, deepseek_v3, bar_width, label="DeepSeek V3", color='lightblue', xerr=sd_deepseek_v3, capsize=5, alpha=0.8)
ax.barh(y_pos + bar_width, deepseek_r1, bar_width, label="DeepSeek R1", color='darkblue', xerr=sd_deepseek_r1, capsize=5, alpha=0.8)

# Labels and aesthetics
ax.set_yticks(y_pos)
ax.set_yticklabels(parties)
ax.set_xlabel("Percentage [%]")

# Move legend to bottom right with space
ax.legend(loc='lower right', bbox_to_anchor=(1, 0))  # Move slightly outside the plot

# Invert y-axis for better readability
plt.gca().invert_yaxis()
plt.grid(axis='x', linestyle='--', alpha=0.6)

# Show plot
plt.show()


==> python_skript/parties_id_v2.py <==
import matplotlib.pyplot as plt
import numpy as np

parties = ["SPD", "GRÜNEN", "FDP", "CDU/CSU", "AFD", "Die LINKE", "BSW"]
chatgpt_4o = [75.30, 47.50, 79.62, 26.91, 40.63, 80.70, 65.06]
deepseek_v3 = [86.30, 84.76, 43.52, 45.16, 25.42, 77.50, 67.48]
deepseek_r1 = [68.10, 73.60, 51.86, 49.38, 32.20, 70.20, 56.84]

sd_chatgpt_4o = [1.72, 10.23, 7.75, 4.44, 5.38, 11.75, 6.53]
sd_deepseek_v3 = [2.35, 1.57, 1.64, 1.37, 3.66, 1.89, 3.17]
sd_deepseek_r1 = [4.84, 5.6, 3.29, 4.61, 6.22, 5.18, 3.38]


# Positions for bars
y_pos = np.arange(len(parties))
bar_width = 0.25

# Create figure (WIDER for better legend placement)
fig, ax = plt.subplots(figsize=(22, 9))  # Increased width

# Set white background
fig.patch.set_facecolor('white')
ax.set_facecolor('white')

color_GPT = '#4DAB92'
color_DSV3 = '#6287EC'
color_DSR1 = '#C8D3F5'

error_style = {'elinewidth': 0.8, 'capthick': 0.8}  # Thin error bars

# Plot horizontal bars with error bars
ax.barh(y_pos - bar_width, chatgpt_4o, bar_width, label="ChatGPT 4o", color=color_GPT, xerr=sd_chatgpt_4o, capsize=5, alpha=0.8, error_kw=error_style)
ax.barh(y_pos, deepseek_v3, bar_width, label="DeepSeek V3", color=color_DSV3, xerr=sd_deepseek_v3, capsize=5, alpha=0.8, error_kw=error_style)
ax.barh(y_pos + bar_width, deepseek_r1, bar_width, label="DeepSeek R1", color=color_DSR1, xerr=sd_deepseek_r1, capsize=5, alpha=0.8, error_kw=error_style)

# Labels and aesthetics
ax.set_yticks(y_pos)
ax.set_yticklabels(parties)
ax.set_xlabel("Percentage of Agreement [%]")

# Move legend to bottom right with space
ax.legend(loc='lower right', bbox_to_anchor=(1, 0))  # Move slightly outside the plot

# Invert y-axis for better readability
plt.gca().invert_yaxis()
plt.grid(axis='x', linestyle='--', alpha=0.6)

# Show plot
plt.show()


==> python_skript/parties_id_v3.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc

rc('font', **{'family': 'serif', 'serif': ['Computer Modern'], 'size':20})
rc('text', usetex=True)

parties = ["SPD", "Green Party", "FDP", "CDU", "AFD", "Left Party", "BSW"]
chatgpt_4o = [75.30, 79.62, 40.63, 47.50,  26.91,  80.70, 65.06]
deepseek_v3 = [86.30, 84.76, 43.52, 45.16, 25.42, 77.50, 67.48]
deepseek_r1 = [68.10, 73.60, 51.86, 49.38, 32.20, 70.20, 56.84]

sd_chatgpt_4o = [1.72, 7.75, 5.38, 10.23, 4.44,  11.75, 6.53]
sd_deepseek_v3 = [2.35, 1.57, 1.64, 1.37, 3.66, 1.89, 3.17]
sd_deepseek_r1 = [4.84, 5.6, 3.29, 4.61, 6.22, 5.18, 3.38]


# Positions for bars
y_pos = np.arange(len(parties))
bar_width = 0.25

# Create figure (WIDER for better legend placement)
fig, ax = plt.subplots(figsize=(18, 9))  # Increased width

# Set white background
fig.patch.set_facecolor('white')
ax.set_facecolor('white')

color_GPT = '#4DAB92'
color_DSV3 = '#6287EC'
color_DSR1 = '#C8D3F5'

error_style = {'elinewidth': 1, 'capthick': 1}  # Thin error bars

# Plot horizontal bars with error bars
ax.barh(y_pos - bar_width, chatgpt_4o, bar_width, label="ChatGPT 4o", color=color_GPT, xerr=sd_chatgpt_4o, capsize=5, alpha=0.8, error_kw=error_style)
ax.barh(y_pos, deepseek_v3, bar_width, label="DeepSeek V3", color=color_DSV3, xerr=sd_deepseek_v3, capsize=5, alpha=0.8, error_kw=error_style)
ax.barh(y_pos + bar_width, deepseek_r1, bar_width, label="DeepSeek R1", color=color_DSR1, xerr=sd_deepseek_r1, capsize=5, alpha=0.8, error_kw=error_style)

# Labels and aesthetics
ax.set_yticks(y_pos)
ax.set_yticklabels(parties)
ax.set_xlabel("Percentage of Agreement [\%]")

# Move legend to bottom right with space
ax.legend(loc='lower right', bbox_to_anchor=(1, 0))  # Move slightly outside the plot

# Invert y-axis for better readability
plt.gca().invert_yaxis()
plt.grid(axis='x', linestyle='--', alpha=0.6)

# Show plot
#plt.show()
plt.savefig("figures.pdf", format="pdf", bbox_inches="tight")


==> python_skript/parties_jr.py <==
import matplotlib.pyplot as plt
import numpy as np

parties = ["SPD", "GRÜNEN", "FDP", "CDU/CSU", "AFD", "Die LINKE", "BSW"]
chatgpt_4o = [75.30, 47.50, 79.62, 26.91, 40.63, 80.70, 65.06]
deepseek_v3 = [86.30, 84.76, 43.52, 45.16, 25.42, 77.50, 67.48]
deepseek_r1 = [68.10, 73.60, 51.86, 49.38, 32.20, 70.20, 56.84]

y_pos = np.arange(len(parties))
bar_width = 0.25

fig, ax = plt.subplots(figsize=(10, 6))

ax.barh(y_pos - bar_width, chatgpt_4o, bar_width, label="ChatGPT 4o", color='red')
ax.barh(y_pos, deepseek_v3, bar_width, label="DeepSeek V3", color='lightblue')
ax.barh(y_pos + bar_width, deepseek_r1, bar_width, label="DeepSeek R1", color='darkblue')

ax.set_yticks(y_pos)
ax.set_yticklabels(parties)
ax.set_xlabel("Percentage [%]")
ax.legend()

plt.gca().invert_yaxis()
plt.grid(axis='x', linestyle='--', alpha=0.6)
plt.show()

